State Merging with Quantifiers in Symbolic Execution

We address the problem of constraint encoding explosion which hinders the applicability of state merging in symbolic execution. Specifically, our goal is to reduce the number of disjunctions and if-then-else expressions introduced during state merging. The main idea is to dynamically partition the symbolic states into merging groups according to a similar uniform structure detected in their path constraints, which allows to efficiently encode the merged path constraint and memory using quantifiers. To address the added complexity of solving quantified constraints, we propose a specialized solving procedure that reduces the solving time in many cases. Our evaluation shows that our approach can lead to significant performance gains.

==> bib_files/shorten-crossrefs.sh <==
#!/bin/bash

declare XTRA=false
declare SED_ARG="-r"

usage() {
  echo "Usage: shorten-crossrefs.sh [-x] [-b] input"
  echo ""
  echo "Generate shorter version of cross-refernces"
  echo "  -x  produce extra short version"
  echo "  -h  display this help and exit"
  echo "  -b  BSD style system (different sed arguments)"
  exit $E_OPTERROR
}

opts() {
  while getopts "xhb" optname
  do
    case "$optname" in
      "x") XTRA=true
        ;;
      "b") SED_ARG="-E"
	;;
      "h") usage
        ;;
      "?") echo "Unknown option $OPTARG"
        ;;
      ":") echo "No argument value for option $OPTARG"
        ;;
      *) echo "Unknown error while processing options"
        ;;
    esac
  done
  return $OPTIND
}

main() {
  opts "$@"
  local argstart=$?

  shift $(($argstart - 1))
  local input=$1; shift

  if [[ ! -f $input ]]; then
    echo "The input file is invalid or missing"
    exit 1
  fi

  local output=$(sed $SED_ARG '/@.*\{/,/^\}/{
/booktitle|journal/ {
  s/=[^(]*\(([^)]+)\).*/= "\1",/g
}
}' $input)
  if $XTRA; then
    output=$(echo "$output" | sed $SED_ARG '/@.*\{/,/^\}/{
/@.*\{/n
/booktitle|journal/ P
/^\}/ !{
  D
}
}')
  fi

  echo "$output"
}

main "$@"

